Secure Data Reconstruction: A Direct Data-Driven Approach

This paper addresses the problem of secure data reconstruction for unknown systems, where data collected from the system are susceptible to malicious manipulation. We aim to recover the real trajectory without prior knowledge of the system model. To achieve this, a behavioral language is used to represent the system, describing it using input/output trajectories instead of state-space models. We consider two attack scenarios. In the first scenario, up to $k$ entries of the collected data are malicious. On the other hand, the second scenario assumes that at most $k$ channels from sensors or actuators can be compromised, implying that any data collected from these channels might be falsified. For both scenarios, we formulate the trajectory recovery problem as an optimization problem and introduce sufficient conditions to ensure successful recovery of the true data. Since finding exact solutions to these problems can be computationally inefficient, we further approximate them using an $\ell_1$-norm and group Least Absolute Shrinkage and Selection Operator (LASSO). We demonstrate that under certain conditions, these approximation problems also find the true trajectory while maintaining low computation complexity. Finally, we extend the proposed algorithms to noisy data. By reconstructing the secure trajectory, this work serves as a safeguard mechanism for subsequent data-driven control methods.

==> lasso_code/H_control.py <==
import numpy as np
import matplotlib
matplotlib.use('TkAgg', force=True)
import matplotlib.pyplot as plt
import scipy.linalg
from cvxopt import solvers, matrix
import copy
import cvxpy as cp

seed = 1
np.random.seed(seed + 123)
dim_y = 3
dim_u = 1
dim_z = 6

N = 10
num_points = 50
delta_x = 4. / 50
solvers.options['show_progress'] = False
ref_theta = np.arange(0, 5., delta_x) * np.pi * 2
#ref_trajectory = np.vstack([ref_theta, np.sin(ref_theta) * (4 * np.pi - ref_theta) / (4 * np.pi), np.zeros([dim_y - 2, len(ref_theta)])])
ref_trajectory = np.vstack([ref_theta, ref_theta + 3 * np.sin(ref_theta / 2), np.zeros([dim_y - 2, len(ref_theta)])])

#plt.plot(ref_trajectory[0, :], ref_trajectory[1, :])
#plt.show()
A_ = [[0.600423599106272, 0.232544157934830, 0, 0, 0, 0],
      [-0.465088315869659, -0.0972088746982169, 0, 0, 0, 0],
      [0.111856466835638, 0.0236553831899867, 0.617658533181963, 0.337980175656172, 0, 0],
      [0.121679321448113, 0.0408903172656778, -0.506970263484258, -0.0583018181303809, 0, 0],
      [0.00127419895283969, 0.000177866407692774, 0.0424189350747677, 0.00955432747389353, 0.953556782433585, 0.891325802576332],
      [0.00442143092156121, 0.000740599729761365, 0.0748010890467929, 0.0233102801269806, -0.0891325802576333, 0.775291621918319],]
B_ = [[0.199788200446864], [0.232544157934830], [0.00779534438518723], [0.0236553831899867], [0.0000336142721880195], [0.000177866407692774]]
C_ = [[0., 0., 1., 0., 0., 0.], [0., 0., 0., 0., 1., 0.], [0., 0., 0., 0., 0., 1.]]
A_ = np.array(A_)
B_ = np.array(B_)
C_ = np.array(C_)

A = np.hstack([np.vstack([A_, C_ @ A_]), np.zeros([dim_z + dim_y, dim_y])])
B = np.vstack([B_, C_ @ B_])

def cal_matrices(x_kshort, ref_tra):
    Q = np.eye(dim_z + dim_y)
    Q[:dim_z, :] = 0
    Q[dim_z + 2:, :] = 0
    F = np.eye(dim_z + dim_y)
    R = np.eye(dim_u) * 0.0000000001

    n = A.shape[0]
    p = B.shape[1]

    M = np.vstack((np.eye((n)), np.zeros((N*n,n))))
    C = np.zeros(((N+1)*n,N*p))
    tmp = np.eye(n)

    for i in range(N):
        rows = i * n + n
        C[rows:rows+n,:] = np.hstack((np.dot(tmp, B), C[rows-n:rows, 0:(N-1)*p]))
        tmp = np.dot(A, tmp)
        M[rows:rows+n,:] = tmp

    Q_bar_be = np.kron(np.eye(N), Q)
    Q_bar = scipy.linalg.block_diag(Q_bar_be, F)
    R_bar = np.kron(np.eye(N), R)

    E = np.matmul(np.matmul(C.transpose(),Q_bar),M)
    L = - np.matmul(C.transpose(), Q_bar)
    H = np.matmul(np.matmul(C.transpose(),Q_bar),C) + R_bar
    M = H
    C = E
    M = matrix(M)

    ref = np.vstack([np.zeros([dim_z, N]), ref_tra])
    ref = ref.transpose().reshape([-1, 1])
    ref = np.vstack([x_kshort, ref])
    T = np.dot(C, x_kshort) + np.dot(L, ref)
    T = matrix(T)
    G = matrix(np.vstack([np.eye(dim_u * N), - np.eye(dim_u * N)]))
    H = matrix(np.ones([dim_u * N * 2, 1]) * 10000)
    try:
        sol = solvers.qp(M, T, G, H, kktsolver='ldl', options={'show_progress': False})
    except:
        u_k = np.random.randn(dim_u)
    else:
        U_thk = np.array(sol["x"])
        u_k = U_thk[:dim_u, :]
    return u_k

def get_trajectory(length):
    z = np.random.randn(dim_z, 1)
    trajectory = np.zeros([dim_u + dim_y, length])
    for i in range(length):
        u = np.random.randn(dim_u, 1)
        z = A_ @ z + B_ @ u
        y = C_ @ z
        trajectory[: dim_u, i] = u.reshape(-1)
        trajectory[dim_u:, i] = y.reshape(-1)
    return trajectory

def evaluate_model():
    z = np.zeros([dim_z, 1])
    u = np.zeros([dim_u, 1])
    y = np.zeros([dim_y, 1])
    trajectory = np.zeros([dim_u + dim_y, len(ref_theta)])
    for i in range(1, num_points):
        s = np.vstack([z, y]).reshape([-1, 1])
        u = cal_matrices(s, ref_trajectory[:, i: i + N])
        z = A_ @ z + B_ @ u
        y = C_ @ z
        trajectory[: dim_u, i] = u.reshape(-1)
        trajectory[dim_u:, i] = y.reshape(-1)
    return trajectory

L = 3
num_T = (dim_u + 1) * L + dim_z - 1
base_trajectory = get_trajectory(num_T)
wd = base_trajectory.transpose().reshape([-1, 1])
H = np.zeros([L * (dim_u + dim_y), num_T - L + 1])
for i in range(num_T - L + 1):
    H[:, i] = wd[i * (dim_u + dim_y) : (i + L) * (dim_u + dim_y)].reshape(-1)

noise_level = 0.1
attack_level = 3.
trajectory = evaluate_model()
noise_trajectory = np.copy(trajectory)
noise_trajectory += noise_level * np.random.randn(noise_trajectory.shape[0], noise_trajectory.shape[1])
#noise_trajectory[dim_u, :] = np.copy(trajectory[dim_u, :])
#noise_trajectory[dim_u + 1, :] += noise_level * np.random.randn(len(noise_trajectory[dim_u + 1, :]))
attack_trajectory = np.copy(noise_trajectory)
for i in range(num_points):
    if i % 3 == 2:
        attack_trajectory[dim_u + 1, i] += attack_level * np.random.randn()

recover_trajectory = np.copy(attack_trajectory)
recover_trajectory12 = np.copy(attack_trajectory)
for i in range(num_points - L + 1):
    true_w = trajectory[:, i: i + L].transpose().reshape([-1, 1])
    attack_w = attack_trajectory[:, i: i + L].transpose().reshape([-1, 1])
    g = cp.Variable([H.shape[1], 1])
    prob = cp.Problem(cp.Minimize(cp.norm1(attack_w - H @ g)))
    prob.solve()
    g = g.value
    recover_w = H @ g
    if i == 0:
        recover_trajectory[:, 0] = recover_w[:(dim_u + dim_y)].reshape(-1)
        recover_trajectory[:, 1] = recover_w[(dim_u + dim_y) : (dim_u + dim_y) * 2].reshape(-1)
    else:
        recover_trajectory[:, i + L - 1] = recover_w[-(dim_u + dim_y):].reshape(-1)
    idx = np.argmax(np.abs(H @ g - attack_w))
    tem_H = np.copy(H)
    tem_H[idx, :] = 0
    attack_w[idx] = 0
    g_rec = np.linalg.inv(tem_H.transpose() @ tem_H) @ tem_H.transpose() @ attack_w
    rec_w = H @ g_rec
    if i == 0:
        recover_trajectory12[:, 0] = rec_w[:(dim_u + dim_y)].reshape(-1)
        recover_trajectory12[:, 1] = rec_w[(dim_u + dim_y) : (dim_u + dim_y) * 2].reshape(-1)
    else:
        recover_trajectory12[:, i + L - 1] = rec_w[-(dim_u + dim_y):].reshape(-1)


plt.plot(ref_trajectory[0, 3:num_points], ref_trajectory[1, 3: num_points], label='ref_trajectory')
plt.scatter(trajectory[dim_u, 3:num_points], trajectory[dim_u + 1, 3:num_points], label='true_trajectory')
plt.scatter(attack_trajectory[dim_u, 3:num_points], attack_trajectory[dim_u + 1, 3:num_points], label='atteck_trajectory')
plt.scatter(noise_trajectory[dim_u, 3:num_points], noise_trajectory[dim_u + 1, 3:num_points], label='noise_trajectory')
plt.plot(recover_trajectory12[dim_u, 3:num_points], recover_trajectory12[dim_u + 1, 3:num_points], label='recover_trajectory')
plt.legend()
plt.show()

loss1 = np.mean((recover_trajectory[:, 3: num_points] - trajectory[:, 3: num_points]) ** 2)
loss12 = np.mean((recover_trajectory12[:, 3: num_points] - trajectory[:, 3: num_points]) ** 2)
print('loss1: {}, loss12: {}'.format(loss1, loss12))

==> lasso_code/H_control_group.py <==
import numpy as np
import matplotlib
matplotlib.use('TkAgg', force=True)
import matplotlib.pyplot as plt
import scipy.linalg
from cvxopt import solvers, matrix
import cvxpy as cp

seed = 1
np.random.seed(seed + 123)
dim_y = 3
dim_u = 1
dim_z = 6
pre_length = 10
N = 10
num_points = 50
delta_x = 4. / 50
solvers.options['show_progress'] = False
ref_theta = np.arange(0, 5., delta_x) * np.pi * 2
#ref_trajectory = np.vstack([ref_theta, np.sin(ref_theta) * (4 * np.pi - ref_theta) / (4 * np.pi), np.zeros([dim_y - 2, len(ref_theta)])])
ref_trajectory = np.vstack([ref_theta, ref_theta + 3 * np.sin(ref_theta / 2), np.zeros([dim_y - 2, len(ref_theta)])])
#plt.plot(ref_trajectory[0, :], ref_trajectory[1, :])
#plt.show()

A_ = [[0.600423599106272, 0.232544157934830, 0, 0, 0, 0],
      [-0.465088315869659, -0.0972088746982169, 0, 0, 0, 0],
      [0.111856466835638, 0.0236553831899867, 0.617658533181963, 0.337980175656172, 0, 0],
      [0.121679321448113, 0.0408903172656778, -0.506970263484258, -0.0583018181303809, 0, 0],
      [0.00127419895283969, 0.000177866407692774, 0.0424189350747677, 0.00955432747389353, 0.953556782433585, 0.891325802576332],
      [0.00442143092156121, 0.000740599729761365, 0.0748010890467929, 0.0233102801269806, -0.0891325802576333, 0.775291621918319],]
B_ = [[0.199788200446864], [0.232544157934830], [0.00779534438518723], [0.0236553831899867], [0.0000336142721880195], [0.000177866407692774]]
C_ = [[0., 0., 1., 0., 0., 0.], [0., 0., 0., 0., 1., 0.], [0., 0., 0., 0., 0., 1.]]
A_ = np.array(A_)
B_ = np.array(B_)
C_ = np.array(C_)

A = np.hstack([np.vstack([A_, C_ @ A_]), np.zeros([dim_z + dim_y, dim_y])])
B = np.vstack([B_, C_ @ B_])

def cal_matrices(x_kshort, ref_tra):
    Q = np.eye(dim_z + dim_y)
    Q[:dim_z, :] = 0
    Q[dim_z + 2:, :] = 0
    F = np.eye(dim_z + dim_y)
    R = np.eye(dim_u) * 0.0000000001

    n = A.shape[0]
    p = B.shape[1]

    M = np.vstack((np.eye((n)), np.zeros((N*n,n))))
    C = np.zeros(((N+1)*n,N*p))
    tmp = np.eye(n)

    for i in range(N):
        rows = i * n + n
        C[rows:rows+n,:] = np.hstack((np.dot(tmp, B), C[rows-n:rows, 0:(N-1)*p]))
        tmp = np.dot(A, tmp)
        M[rows:rows+n,:] = tmp

    Q_bar_be = np.kron(np.eye(N), Q)
    Q_bar = scipy.linalg.block_diag(Q_bar_be, F)
    R_bar = np.kron(np.eye(N), R)

    E = np.matmul(np.matmul(C.transpose(),Q_bar),M)
    L = - np.matmul(C.transpose(), Q_bar)
    H = np.matmul(np.matmul(C.transpose(),Q_bar),C) + R_bar
    M = H
    C = E
    M = matrix(M)

    ref = np.vstack([np.zeros([dim_z, N]), ref_tra])
    ref = ref.transpose().reshape([-1, 1])
    ref = np.vstack([x_kshort, ref])
    T = np.dot(C, x_kshort) + np.dot(L, ref)
    T = matrix(T)
    G = matrix(np.vstack([np.eye(dim_u * N), - np.eye(dim_u * N)]))
    H = matrix(np.ones([dim_u * N * 2, 1]) * 10000)
    try:
        sol = solvers.qp(M, T, G, H, kktsolver='ldl', options={'show_progress': False})
    except:
        u_k = np.random.randn(dim_u)
    else:
        U_thk = np.array(sol["x"])
        u_k = U_thk[:dim_u, :]
    return u_k

def get_trajectory(length):
    z = np.random.randn(dim_z, 1)
    trajectory = np.zeros([dim_u + dim_y, length])
    for i in range(length):
        u = np.random.randn(dim_u, 1)
        z = A_ @ z + B_ @ u
        y = C_ @ z
        trajectory[: dim_u, i] = u.reshape(-1)
        trajectory[dim_u:, i] = y.reshape(-1)
    return trajectory

def evaluate_model():
    z = np.zeros([dim_z, 1])
    u = np.zeros([dim_u, 1])
    y = np.zeros([dim_y, 1])
    trajectory = np.zeros([dim_u + dim_y, len(ref_theta)])
    for i in range(1, num_points):
        s = np.vstack([z, y]).reshape([-1, 1])
        u = cal_matrices(s, ref_trajectory[:, i: i + N])
        z = A_ @ z + B_ @ u
        y = C_ @ z
        trajectory[: dim_u, i] = u.reshape(-1)
        trajectory[dim_u:, i] = y.reshape(-1)
    return trajectory

L = 3
num_T = (dim_u + 1) * L + dim_z - 1
base_trajectory = get_trajectory(num_T)
wd = base_trajectory.transpose().reshape([-1, 1])
H = np.zeros([L * (dim_u + dim_y), num_T - L + 1])
for i in range(num_T - L + 1):
    H[:, i] = wd[i * (dim_u + dim_y) : (i + L) * (dim_u + dim_y)].reshape(-1)

noise_level = 0.1
attack_level = 3
trajectory = evaluate_model()
noise_trajectory = np.copy(trajectory)
noise_trajectory += noise_level * np.random.randn(noise_trajectory.shape[0], noise_trajectory.shape[1])
#noise_trajectory[dim_u, :] = np.copy(trajectory[dim_u, :])
#noise_trajectory[dim_u + 1, :] += noise_level * np.random.randn(len(noise_trajectory[dim_u + 1, :]))
attack_trajectory = np.copy(noise_trajectory)
for i in range(num_points):
    attack_trajectory[dim_u + 1, i] += attack_level * np.random.randn()

recover_trajectory = np.copy(attack_trajectory)
recover_trajectory12 = np.copy(attack_trajectory)
for i in range(num_points - L + 1):
    true_w = trajectory[:, i: i + L].transpose().reshape([-1, 1])
    attack_w = attack_trajectory[:, i: i + L].transpose().reshape([-1, 1])
    g = cp.Variable([H.shape[1], 1])
    est_err = attack_w - H @ g
    res = 0.
    for j in range(dim_u + dim_y):
        idx = [j + k * (dim_u + dim_y) for k in range(L)]
        res += cp.norm2(est_err[idx, 0], 0)
    prob = cp.Problem(cp.Minimize(res))
    prob.solve(verbose=True)
    g = g.value
    recover_w = H @ g
    if i == 0:
        recover_trajectory[:, 0] = recover_w[:(dim_u + dim_y)].reshape(-1)
        recover_trajectory[:, 1] = recover_w[(dim_u + dim_y) : (dim_u + dim_y) * 2].reshape(-1)
    else:
        recover_trajectory[:, i + L - 1] = recover_w[-(dim_u + dim_y):].reshape(-1)
    idx = -1
    tar_dis = 0.
    for j in range(dim_u + dim_y):
        idxs = [j + k * (dim_u + dim_y) for k in range(L)]
        dis = np.sum((recover_w[idxs, :] - attack_w[idxs, :]) ** 2)
        if idx == -1 or dis > tar_dis:
            idx = j
            tar_dis = dis

    tem_H = np.copy(H)
    idxs = [idx + k * (dim_u + dim_y) for k in range(L)]
    tem_H[idxs, :] = 0
    attack_w[idxs] = 0
    g_rec = np.linalg.inv(tem_H.transpose() @ tem_H) @ tem_H.transpose() @ attack_w
    rec_w = H @ g_rec
    if i == 0:
        recover_trajectory12[:, 0] = rec_w[:(dim_u + dim_y)].reshape(-1)
        recover_trajectory12[:, 1] = rec_w[(dim_u + dim_y) : (dim_u + dim_y) * 2].reshape(-1)
    else:
        recover_trajectory12[:, i + L - 1] = rec_w[-(dim_u + dim_y):].reshape(-1)


plt.plot(ref_trajectory[0, 3:num_points], ref_trajectory[1, 3: num_points], label='ref_trajectory')
plt.scatter(trajectory[dim_u, 3:num_points], trajectory[dim_u + 1, 3:num_points], label='true_trajectory')
plt.scatter(attack_trajectory[dim_u, 3:num_points], attack_trajectory[dim_u + 1, 3:num_points], label='atteck_trajectory')
plt.scatter(noise_trajectory[dim_u, 3:num_points], noise_trajectory[dim_u + 1, 3:num_points], label='noise_trajectory')
plt.plot(recover_trajectory12[dim_u, 3:num_points], recover_trajectory12[dim_u + 1, 3:num_points], label='recover_trajectory')
plt.legend()
plt.show()

loss1 = np.mean((recover_trajectory[:, 3: num_points] - trajectory[:, 3: num_points]) ** 2)
loss12 = np.mean((recover_trajectory12[:, 3: num_points] - trajectory[:, 3: num_points]) ** 2)
print('loss1: {}, loss12: {}'.format(loss1, loss12))

==> lasso_code/group_lasso.m <==
function [z, history] = group_lasso(A, b, lambda, p, rho, alpha)
% group_lasso  Solve group lasso problem via ADMM
%
% [x, history] = group_lasso(A, b, p, lambda, rho, alpha);
% 
% solves the following problem via ADMM:
%
%   minimize 1/2*|| Ax - b ||_2^2 + \lambda sum(norm(x_i))
%
% The input p is a K-element vector giving the block sizes n_i, so that x_i
% is in R^{n_i}.
% 
% The solution is returned in the vector x.
%
% history is a structure that contains the objective value, the primal and 
% dual residual norms, and the tolerances for the primal and dual residual 
% norms at each iteration.
% 
% rho is the augmented Lagrangian parameter. 
%
% alpha is the over-relaxation parameter (typical values for alpha are 
% between 1.0 and 1.8).
%
%
% More information can be found in the paper linked at:
% http://www.stanford.edu/~boyd/papers/distr_opt_stat_learning_admm.html
%

t_start = tic;

%% Global constants and defaults

QUIET    = 0;
MAX_ITER = 1000;
ABSTOL   = 1e-4;
RELTOL   = 1e-2;

%% Data preprocessing

[m, n] = size(A);

% save a matrix-vector multiply
Atb = A'*b;
% check that sum(p) = total number of elements in x
if (sum(p) ~= n)
    error('invalid partition');
end

% cumulative partition
cum_part = cumsum(p);

%% ADMM solver

x = zeros(n,1);
z = zeros(n,1);
u = zeros(n,1);

% pre-factor
[L U] = factor(A, rho);

if ~QUIET
    fprintf('%3s\t%10s\t%10s\t%10s\t%10s\t%10s\n', 'iter', ...
      'r norm', 'eps pri', 's norm', 'eps dual', 'objective');
end

for k = 1:MAX_ITER

    % x-update
    q = Atb + rho*(z - u);    % temporary value
    if( m >= n )    % if skinny
       x = U \ (L \ q);
    else            % if fat
       x = q/rho - (A'*(U \ ( L \ (A*q) )))/rho^2;
    end

    % z-update
    zold = z;
    start_ind = 1;
    x_hat = alpha*x + (1-alpha)*zold;
    for i = 1:length(p),
        sel = start_ind:cum_part(i);
        z(sel) = shrinkage(x_hat(sel) + u(sel), lambda/rho);
        start_ind = cum_part(i) + 1;
    end
    u = u + (x_hat - z);
    
    % diagnostics, reporting, termination checks
    history.objval(k)  = objective(A, b, lambda, cum_part, x, z);
    
    history.r_norm(k)  = norm(x - z);
    history.s_norm(k)  = norm(-rho*(z - zold));
    
    history.eps_pri(k) = sqrt(n)*ABSTOL + RELTOL*max(norm(x), norm(-z));
    history.eps_dual(k)= sqrt(n)*ABSTOL + RELTOL*norm(rho*u);

    
    if ~QUIET
        fprintf('%3d\t%10.4f\t%10.4f\t%10.4f\t%10.4f\t%10.2f\n', k, ...
            history.r_norm(k), history.eps_pri(k), ...
            history.s_norm(k), history.eps_dual(k), history.objval(k));
    end

    if (history.r_norm(k) < history.eps_pri(k) && ...
       history.s_norm(k) < history.eps_dual(k))
         break;
    end

end

if ~QUIET
    toc(t_start);
end

end

function p = objective(A, b, lambda, cum_part, x, z)
    obj = 0;
    start_ind = 1;
    for i = 1:length(cum_part),
        sel = start_ind:cum_part(i);
        obj = obj + norm(z(sel));
        start_ind = cum_part(i) + 1;
    end
    p = ( 1/2*sum((A*x - b).^2) + lambda*obj );
end

function z = shrinkage(x, kappa)
    z = pos(1 - kappa/norm(x))*x;
end

function [L U] = factor(A, rho)
    [m, n] = size(A);
    if ( m >= n )    % if skinny
       L = chol( A'*A + rho*speye(n), 'lower' );
    else            % if fat
       L = chol( speye(m) + 1/rho*(A*A'), 'lower' );
    end
    
    % force matlab to recognize the upper / lower triangular structure
    L = sparse(L);
    U = sparse(L');
end






==> lasso_code/group_lasso2.m <==
function [x, history] = group_lasso_feat_split(A, b, lambda, ni, RHO, ALPHA)
% group_lasso_feat_split  Solve group lasso problem via ADMM feature splitting
%
% [x, history] = group_lasso_feat_split(A, b, p, lambda, rho, alpha);
% 
% solves the following problem via ADMM:
%
%   minimize 1/2*|| Ax - b ||_2^2 + \lambda sum(norm(x_i))
%
% The input p is a K-element vector giving the block sizes n_i, so that x_i
% is in R^{n_i}.
% 
% The solution is returned in the vector x.
%
% history is a structure that contains the objective value, the primal and 
% dual residual norms, and the tolerances for the primal and dual residual 
% norms at each iteration.
% 
% rho is the augmented Lagrangian parameter. 
%
% alpha is the over-relaxation parameter (typical values for alpha are 
% between 1.0 and 1.8).
%
% This version is a (serially) distributed, feature splitting example.
%
%
% More information can be found in the paper linked at:
% http://www.stanford.edu/~boyd/papers/distr_opt_stat_learning_admm.html
%

t_start = tic;

%% Global constants and defaults

QUIET    = 1;
MAX_ITER = 100;
RELTOL  = 1e-2;
ABSTOL   = 1e-4;

%% Data preprocessing

[m, n] = size(A);

% check that ni divides in to n
if (rem(n,ni) ~= 0)
    error('invalid block size');
end
% number of subsystems
N = n/ni;


%% ADMM solver

rho = RHO;
alpha = ALPHA;    % over-relaxation parameter

x = zeros(ni,N);
z = zeros(m,1);
u = zeros(m,1);
Axbar = zeros(m,1);

zs = zeros(m,N);
Aixi = zeros(m,N);

if ~QUIET
    fprintf('%3s\t%10s\t%10s\t%10s\t%10s\t%10s\n', 'iter', ...
      'r norm', 'eps pri', 's norm', 'eps dual', 'objective');
end

% pre-factor
for i = 1:N,
    Ai = A(:,(i-1)*ni + 1:i*ni);
    [Vi,Di] = eig(Ai'*Ai);
    V{i} = Vi;
    D{i} = diag(Di);
    
    % in Matlab, transposing costs space and flops
    % so we save a transpose operation everytime
    At{i} = Ai';
end   

for k = 1:MAX_ITER
    % x-update (to be done in parallel)
    for i = 1:N,
        Ai = A(:,(i-1)*ni + 1:i*ni);
        xx = x_update(Ai, Aixi(:,i) + z - Axbar - u, lambda/rho, V{i}, D{i});
        x(:,i) = xx;
        Aixi(:,i) = Ai*x(:,i);     
    end
    
    % z-update
    zold = z;
    Axbar = 1/N*A*vec(x);
    
    Axbar_hat = alpha*Axbar + (1-alpha)*zold;
    z = (b + rho*(Axbar_hat + u))/(N+rho);
    
    % u-update
    u = u + Axbar_hat - z;
    
    % compute the dual residual norm square
    s = 0; q = 0;
    zsold = zs;
    zs = z*ones(1,N) + Aixi - Axbar*ones(1,N);
    for i = 1:N,
        % dual residual norm square
        s = s + norm(-rho*At{i}*(zs(:,i) - zsold(:,i)))^2;
        % dual residual epsilon
        q = q + norm(rho*At{i}*u)^2;
    end

    % diagnostics, reporting, termination checks
    history.objval(k)  = objective(A, b, lambda, N, x, z);
    history.r_norm(k)  = sqrt(N)*norm(z - Axbar);
    history.s_norm(k)  = sqrt(s);
    
    history.eps_pri(k) = sqrt(n)*ABSTOL + RELTOL*max(norm(Aixi,'fro'), norm(-zs, 'fro'));
    history.eps_dual(k)= sqrt(n)*ABSTOL + RELTOL*sqrt(q);

    
    if ~QUIET
        fprintf('%3d\t%10.4f\t%10.4f\t%10.4f\t%10.4f\t%10.2f\n', k, ...
            history.r_norm(k), history.eps_pri(k), ...
            history.s_norm(k), history.eps_dual(k), history.objval(k));
    end
    
    if history.r_norm(k) < history.eps_pri(k) && ...
       history.s_norm(k) < history.eps_dual(k);
        break
    end

end

if ~QUIET
    toc(t_start);
end

end

function p = objective(A, b, lambda, N, x, z)
    p = ( 1/2*sum_square(N*z - b) + lambda*sum(norms(x)) );
end

function x = x_update(A, b, kappa, V, D)
[m,n] = size(A);

q = A'*b;

if (norm(q) <= kappa)
   x = zeros(n,1);
else
    % bisection on t
    lower = 0; upper = 1e10;
    for i = 1:100,
        t = (upper + lower)/2;
        
        x = V*((V'*q)./(D + t));
        if t > kappa/norm(x),
            upper = t;
        else
            lower = t;
        end
        if (upper - lower <= 1e-6)
            break;
        end
    end
end

end



==> lasso_code/group_lasso_example.m <==
% Group lasso example with random data

%% Generate problem data

randn('seed', 0); rand('seed', 0);

m = 1500;       % amount of data
K = 200;        % number of blocks
partition = randi(50, [K 1]);

n = sum(partition); % number of features
p = 100/n;          % sparsity density  

% generate block sparse solution vector
x = zeros(n,1);
start_ind = 1;
cum_part = cumsum(partition);
for i = 1:K,
    x(start_ind:cum_part(i)) = 0;
    if( rand() < p)
        % fill nonzeros
        x(start_ind:cum_part(i)) = randn(partition(i),1);
    end
    start_ind = cum_part(i)+1;
end

% generate random data matrix
A = randn(m,n);

% normalize columns of A
A = A*spdiags(1./norms(A)',0,n,n);

% generate measurement b with noise
b = A*x + sqrt(0.001)*randn(m,1);

% lambda max
start_ind = 1;
for i = 1:K,
    sel = start_ind:cum_part(i);
    lambdas(i) = norm(A(:,sel)'*b);
    start_ind = cum_part(i) + 1;
end
lambda_max = max(lambdas);

% regularization parameter
lambda = 0.1*lambda_max; 

xtrue = x;   % save solution

%% Solve problem

[x history] = group_lasso(A, b, lambda, partition, 1.0, 1.0);

%% Reporting
K = length(history.objval);                                                                                                        

h = figure;
plot(1:K, history.objval, 'k', 'MarkerSize', 10, 'LineWidth', 2); 
ylabel('f(x^k) + g(z^k)'); xlabel('iter (k)');

g = figure;
subplot(2,1,1);                                                                                                                    
semilogy(1:K, max(1e-8, history.r_norm), 'k', ...
    1:K, history.eps_pri, 'k--',  'LineWidth', 2); 
ylabel('||r||_2'); 

subplot(2,1,2);                                                                                                                    
semilogy(1:K, max(1e-8, history.s_norm), 'k', ...
    1:K, history.eps_dual, 'k--', 'LineWidth', 2);   
ylabel('||s||_2'); xlabel('iter (k)'); 



==> lasso_code/lasso.m <==
function [z, history] = lasso(A, b, lambda, rho, alpha)
% lasso  Solve lasso problem via ADMM
%
% [z, history] = lasso(A, b, lambda, rho, alpha);
% 
% Solves the following problem via ADMM:
%
%   minimize 1/2*|| Ax - b ||_2^2 + \lambda || x ||_1
%
% The solution is returned in the vector x.
%
% history is a structure that contains the objective value, the primal and 
% dual residual norms, and the tolerances for the primal and dual residual 
% norms at each iteration.
% 
% rho is the augmented Lagrangian parameter. 
%
% alpha is the over-relaxation parameter (typical values for alpha are 
% between 1.0 and 1.8).
%
%
% More information can be found in the paper linked at:
% http://www.stanford.edu/~boyd/papers/distr_opt_stat_learning_admm.html

t_start = tic;
if ~exist('rho', 'var')  , rho   = 1; end
if ~exist('alpha', 'var'), alpha = 1; end

%% Global constants and defaults
QUIET    = 1;
MAX_ITER = 1000;
ABSTOL   = 1e-4;
RELTOL   = 1e-2;

%% Data preprocessing
[m, n] = size(A);
Atb = A'*b; % save a matrix-vector multiply

%% ADMM solver
x = zeros(n,1);
z = zeros(n,1);
u = zeros(n,1);

% cache the factorization
[L U] = myfactor(A, rho);

if ~QUIET
    fprintf('%3s\t%10s\t%10s\t%10s\t%10s\t%10s\n', 'iter', ...
      'r norm', 'eps pri', 's norm', 'eps dual', 'objective');
end

for k = 1:MAX_ITER
    % x-update
    q = Atb + rho*(z - u);    % temporary value
    if( m >= n )    % if skinny
       x = U \ (L \ q);
    else            % if fat
       x = q/rho - (A'*(U \ ( L \ (A*q) )))/rho^2;
    end

    % z-update with relaxation
    zold = z;
    x_hat = alpha*x + (1 - alpha)*zold;
    z = shrinkage(x_hat + u, lambda/rho);

    % u-update
    u = u + (x_hat - z);
    
    % diagnostics, reporting, termination checks
    history.objval(k)  = objective(A, b, lambda, x, z);

    history.r_norm(k)  = norm(x - z);
    history.s_norm(k)  = norm(-rho*(z - zold));
    
    history.eps_pri(k) = sqrt(n)*ABSTOL + RELTOL*max(norm(x), norm(-z));
    history.eps_dual(k)= sqrt(n)*ABSTOL + RELTOL*norm(rho*u);
    
    if ~QUIET
        fprintf('%3d\t%10.4f\t%10.4f\t%10.4f\t%10.4f\t%10.2f\n', k, ...
            history.r_norm(k), history.eps_pri(k), ...
            history.s_norm(k), history.eps_dual(k), history.objval(k));
    end

    if (history.r_norm(k) < history.eps_pri(k) && ...
        history.s_norm(k) < history.eps_dual(k))
         break;
    end
end

if ~QUIET, toc(t_start); end

end

function p = objective(A, b, lambda, x, z)
    p = ( 1/2*sum((A*x - b).^2) + lambda*norm(z,1) );
end

function z = shrinkage(x, kappa)
    z = max( 0, x - kappa ) - max( 0, -x - kappa );
end

function [L U] = myfactor(A, rho)
    [m, n] = size(A);
    if ( m >= n )    % if skinny
       L = chol( A'*A + rho*speye(n), 'lower' );
    else            % if fat
       L = chol( speye(m) + 1/rho*(A*A'), 'lower' );
    end
    
    % force matlab to recognize the upper / lower triangular structure
    L = sparse(L);
    U = sparse(L');
end


==> lasso_code/toy_example.m <==
m = 1; p = 1; q = m + p; n = 6; B = drss(n, p, m);
%% data trajectory
Td = 100; sd = 0.0; wd0 = B2w(B, Td);
wdt = randn(Td, q); wd = wd0 + sd * norm(wd0) * wdt / norm(wdt);
%% to-be-smoothed trajectory
T = 20; s = 0.01; w0 = B2w(B, T);
wt = randn(T, q); wn = w0 + s * norm(w0) * wt / norm(wt);
%% outliers
no = 1; Io = sort(randperm(q * T, no)); % round(q * T * 0.1)
wo = zeros(T, q); wo(Io) = - 2 * w0(Io);
%% noise, no outliers
[d1, wh1] = dist(wn, B); % nonrobust method
[d1_, wh1_] = rddest(wn, wd, 1, 0); % proposed method
%% no noise, outliers
[d2, wh2] = dist(w0 + wo, B);
[d2_, wh2_, hIo2] = rdist(w0 + wo, B, no);
if all(Io - sort(hIo2) == 0), disp('detection correct'), end
%% noise and outliers
[d3, wh3] = dist(wn + wo, B);
[d3_, wh3_, hIo3] = rddest(wn + wo, wd, no, 1);
if all(Io - sort(hIo3) == 0), disp('detection correct'), end
%% validation criterion
e = @(wh) norm(w0(Io) - wh(Io)) / norm(w0(Io));
%% print the results
res = [e(wh1) e(wh1_); e(wh2) e(wh2_); e(wh3) e(wh3_)];
disp([{' ', 'non-robust', 'proposed'}; ...
 [{'noise, no outliers'; 'no noise, outliers'; 'noise and outliers'} num2cell(res)]])

function [d, wh, Io] = rdist(w, B, no, l)
[T, q] = size(w); vec_w = vec(w');
if isa(B, 'ss'), BT = B2BT(B, T); else, BT = BT2BT(B, q, T); end
if ~exist('l') || l == 0
cvx_begin quiet
variable g(size(BT, 2), 1);
minimize(norm(vec_w - BT * g, 1));
cvx_end
else
cvx_begin quiet
variable g(size(BT, 2), 1);
minimize(norm(vec_w - BT * g, 1) + l * norm(g, 1));
cvx_end
sum(abs(g) > 1e-6) % this is for tuning l
end
[e, I] = sort(abs(vec_w - BT * g), 'descend');
% stem(e) % this is for debugging
Io = I(1:no)'; I = setdiff(1:q*T, Io);
if ~exist('l') || l == 0
g = pinv(BT(I, :)) * vec_w(I);
else
cvx_begin quiet
variable g(size(BT, 2), 1);
minimize(norm(vec_w(I) - BT(I, :) * g, 2) + l * norm(g, 1));
cvx_end
end
wh = reshape(BT * g, q, T)'; d = norm(w - wh, 'fro');
end


function [d, wh, Io] = rddest(w, wd, no, l)
[d, wh, Io] = rdist(w, hank(wd, size(w, 1)), no, l);
end

==> lasso_code/toy_example_group_lasso.m <==
clear all
clc

wd = [0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0]';
L = 4;
m = 1;
n = 2;
q = m + n;

v = 1: q * L;
grp = reshape(v, q , L);

H = hankel(wd, L, q);
g0 = rand(size(H, 2), 1);
barw = H * g0;  % clean data

k = 1;
Io = sort(randperm(q, k));


Ioo = grp(Io, :);
Ioo = reshape(Ioo, k * L , 1);
wo = zeros(size(barw)); 
wo(Ioo) = - 2 * rand(size(Ioo, 2),1);
w = barw + wo;

v = 1 : q;
C = nchoosek(v, k);
for i = 1 : size(C, 1)
    I = C(i, :);
    I = grp(I, :);
    I = reshape(I, k * L , 1);
    H_copy = H;
    w_copy = w;
    H_copy(I,:) = [];
    w_copy(I,:) = [];
    if rank([H_copy, w_copy]) == rank(H_copy)
        g = mldivide(H_copy, w_copy);
    else
        continue;
    end  
    tildew = H * g;
    tildew_copy = tildew;
    tildew_copy(I,:) = [];
    alpha = norm(w_copy - tildew_copy);
    % if alpha <= 2e-15
    %     break;
    % end
    break;
end


cvx_begin quiet
    variable g_lasso(size(H, 2))
    beta = H * g_lasso - w;
    tem = 0;
    for i = 1: q
        S = grp(i, :);
        tem = tem + norm(beta(S), 2);
    end
    minimize( tem )
cvx_end

tildew_lasso = H * g_lasso;
err_lasso = norm(tildew_lasso - tildew);
tildew_lasso - w;


function H = hankel(wd, L, q)
T = size(wd, 1) / q;
H = [wd(1 : q * L)];
for i = 2 : T - L + 1
    H = [H, wd((i - 1) * q + 1 : (i - 1) * q + q * L)];
end
end

==> lasso_code/toy_example_lasso.m <==
clear all
clc

wd = [1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0]';
L = 5;
m = 1;
n = 1;
q = m + n;
H = hankel(wd, L, q);
g0 = rand(size(H, 2), 1);
barw = H * g0;  % clean data

k = 1;
Io = sort(randperm(q * L, k));
wo = zeros(size(barw)); 
wo(Io) = - 2 * rand(k,1);
w = barw + wo;

v = 1 : size(w, 1);
C = nchoosek(v, k);
for i = 1 : size(C, 1)
    I = C(i, :);
    H_copy = H;
    w_copy = w;
    H_copy(I,:) = [];
    w_copy(I,:) = [];
    if rank([H_copy, w_copy]) == rank(H_copy)
        g = mldivide(H_copy, w_copy);
    else
        continue;
    end  
    tildew = H * g;
    tildew_copy = tildew;
    tildew_copy(I,:) = [];
    alpha = norm(w_copy - tildew_copy);
    % if alpha <= 2e-15
    %     break;
    % end
    break;
end

cvx_begin quiet
    variable g_lasso(size(H, 2))
    minimize( norm( H * g_lasso - w, 1) )
cvx_end

tildew_lasso = H * g_lasso;
err_lasso = norm(tildew_lasso - tildew);


function H = hankel(wd, L, q)
T = size(wd, 1) / q;
H = [wd(1 : q * L)];
for i = 2 : T - L + 1
    H = [H, wd((i - 1) * q + 1 : (i - 1) * q + q * L)];
end
end
